Evidence for quark-matter cores in massive neutron stars

The theory governing the strong nuclear force, Quantum Chromodynamics, predicts that at sufficiently high energy densities hadronic nuclear matter undergoes a deconfinement transition to a new phase of quarks and gluons. Although this has been observed in ultrarelativistic heavy-ion collisions, it is currently an open question whether quark matter exists inside neutron stars. By combining astrophysical observations and theoretical ab-initio calculations in a model-independent way, we find that the inferred properties of matter in the cores of neutron stars with mass corresponding to 1.4 solar masses are compatible with nuclear model calculations. However, the matter in the interior of maximally massive, stable neutron stars exhibits characteristics of the deconfined phase, which we interpret as evidence for the presence of quark-matter cores. For the heaviest reliably observed neutron stars with masses of about two solar masses, the presence of quark matter is found to be linked to the behaviour of the speed of sound c_s in strongly interacting matter. If the conformal bound (c_s)^2 < 1/3 is not strongly violated, massive neutron stars are predicted to have sizable quark-matter cores. This finding has important implications for the phenomenology of neutron stars, and affects the dynamics of neutron star mergers with at least one sufficiently massive participant.

==> anc/EOS_1.dat <==
n/n0	p [MeV/fm^3]	e [MeV/fm^3]	c_s^2
3.069e-14	6.303000000000001e-23	4.547e-12	0.00029403797173193735
4.3689999999999995e-14	7.551000000000001e-22	6.472000000000001e-12	0.00007165827035228434
6.187e-14	8.737e-21	9.150000000000002e-12	-9.226875119782039e-6
1.7e-13	1.061e-19	2.5160000000000003e-11	9.239037893048744e-6
7.937e-13	3.6320000000000004e-18	1.1830000000000002e-10	0.0021467584817114254
4.331e-12	1.186e-16	6.416e-10	0.00003184065714477013
3.9339999999999997e-11	6.081000000000001e-15	5.825000000000002e-9	0.00006620523704561185
9.880999999999999e-11	3.1e-14	1.4630000000000003e-8	0.00008251647371923114
2.483e-10	1.5170000000000003e-13	3.675e-8	8.2270069236206e-6
6.235000000000001e-10	7.183e-13	9.228e-8	9.975755480227375e-6
1.5660000000000004e-9	3.2860000000000003e-12	2.3190000000000003e-7	0.00012448586762600915
3.934000000000001e-9	1.4470000000000001e-11	5.825e-7	0.00004849495377443486
9.881000000000001e-9	6.088e-11	1.4630000000000002e-6	0.0000676605234142029
2.4830000000000005e-8	2.4410000000000007e-10	3.6760000000000005e-6	0.00006084909793880067
3.125e-8	3.2820000000000007e-10	4.627000000000001e-6	0.000042351227529334446
6.235e-8	8.955000000000001e-10	9.233e-6	0.00010527833089527562
1.244e-7	2.392e-9	0.000018420000000000003	0.00014286990253578027
2.482e-7	6.278000000000001e-9	0.00003676000000000001	0.00008891133027331688
4.953e-7	1.625e-8	0.00007337	0.00030684996264285897
9.881e-7	4.166000000000001e-8	0.0001464	0.0003883132380521681
1.244e-6	5.453000000000001e-8	0.0001843	0.0003424891299130886
1.972e-6	1.017e-7	0.00029220000000000006	0.00019401864166661783
3.125e-6	1.89e-7	0.00046310000000000014	0.0005582114319375634
3.934e-6	2.5770000000000004e-7	0.0005830000000000002	0.0005509345011211252
4.951999999999999e-6	3.1429999999999995e-7	0.0007342000000000001	0.0005506906930048915
6.235000000000001e-6	4.2810000000000003e-7	0.0009245	0.0006758976511659501
9.880999999999999e-6	7.938e-7	0.0014650000000000004	0.0006767946443423673
0.000015660000000000003	1.4700000000000001e-6	0.0023230000000000004	0.0008648999048616925
0.000024820000000000003	2.722e-6	0.003683	0.0008340981404367326
0.00003125	3.5330000000000003e-6	0.0046370000000000005	0.0008577312909489038
0.000039340000000000006	4.807e-6	0.005836000000000001	0.0009535489999433371
0.00004952000000000001	6.54e-6	0.007353000000000001	0.0012659999435550076
0.00006235000000000001	8.893000000000001e-6	0.009256	3.181907295439359e-6
0.00007850000000000001	0.000012090000000000001	0.011660000000000002	0.001214296585407308
0.00009881000000000001	0.000015620000000000006	0.014680000000000002	0.0014811038117065291
0.00012440000000000002	0.000021240000000000007	0.01848	0.0014589091763939361
0.0001566	0.00002888	0.023280000000000002	0.0014527277107606467
0.0001972	0.00003713000000000001	0.029310000000000006	0.0014251480033829471
0.0002482	0.000050480000000000005	0.03692	0.0018701306362741083
0.0003125	0.00006865000000000002	0.04649000000000001	0.002033156859313855
0.0003934	0.0000933	0.05852000000000001	0.0020522932763606993
0.0004953000000000001	0.0001269	0.07376	0.0018421608261515088
0.0006235	0.0001621	0.09284000000000002	0.0018760458490616435
0.0006906	0.00018050000000000002	0.10289999999999999	0.0023531252009757445
0.0007850000000000001	0.00020530000000000003	0.11690000000000002	0.0018411790267704876
0.0009881	0.0002791	0.14730000000000004	0.002248000609268483
0.001244	0.00036300000000000004	0.18550000000000003	0.001268239178887619
0.0016080000000000003	0.0004871000000000001	0.23980000000000004	0.0017655745327276916
0.0016690000000000001	0.0004924	0.24880000000000008	0.0022280165439583213
0.001954	0.0005212	0.2917	0.0006191439240238627
0.002469	0.0005678000000000001	0.36880000000000007	0.0006096505907197216
0.0029740000000000005	0.0006135000000000001	0.4443	0.0006062291802673398
0.003633	0.0006759000000000002	0.5427000000000001	0.0006098004654851087
0.004464	0.0007601000000000001	0.6673	0.0007661725908608596
0.005491	0.0008731000000000001	0.8207000000000002	0.0006998324420873853
0.025000000000000005	0.005799000000000001	3.7620000000000005	0.001567403428081429
0.05000000000000001	0.011660000000000002	7.53	0.0020150919522969168
0.075	0.020850000000000004	11.3	0.002651940625397189
0.10000000000000002	0.03216000000000001	15.08	0.003257251341783691
0.125	0.04515	18.86	0.0036589072564526975
0.15000000000000002	0.05961000000000001	22.64	0.00402655639209536
0.17500000000000002	0.07544	26.420000000000005	0.004321681080397563
0.20000000000000004	0.09260000000000002	30.210000000000004	0.004706718658378902
0.225	0.11100000000000002	34.	0.005053347485376916
0.25	0.13080000000000003	37.79	0.005393266999395956
0.275	0.15180000000000002	41.580000000000005	0.00568921660059171
0.30000000000000004	0.17420000000000005	45.38000000000001	0.006089530567031991
0.32500000000000007	0.19800000000000004	49.18000000000001	0.006443132447864964
0.35000000000000003	0.22310000000000002	52.980000000000004	0.006810970923328337
0.375	0.24970000000000003	56.78000000000001	0.007191411792472559
0.4000000000000001	0.27770000000000006	60.580000000000005	0.007585433101770091
0.42500000000000004	0.3073000000000001	64.38	0.007962391795306422
0.45	0.3385000000000001	68.19000000000001	0.00840580555854541
0.4750000000000001	0.3713000000000001	72.00000000000001	0.008785292013561053
0.5	0.40540000000000004	75.81	0.009297520633043
0.5792	0.696	87.99	0.016102821919636447
0.5940888717028024	0.7337719584606095	90.27792725782835	0.017554243544555297
0.6097471792850488	0.778463295578552	92.6807856143842	0.01947959820082663
0.6260375392603128	0.829308012792455	95.17807558814684	0.021114875818880795
0.6428225681421672	0.8855401115409458	97.74929769759545	0.022527561199185336
0.6599648824441857	0.9463935932626523	100.37395246120934	0.02376702432746525
0.6773270986799416	1.0111024593962015	103.03154039746775	0.024870559329326674
0.6947718333630076	1.0789007113802211	105.70156202484989	0.02586727390126469
0.7121617030069578	1.1490223506533392	108.36351786183504	0.02678072111190592
0.7293593241253651	1.2207013786541823	110.99690842690244	0.0276307920718001
0.7462273132318027	1.2931717968213785	113.58123423853135	0.028435198131702696
0.762628286839844	1.3656676065935551	116.095995815201	0.02921078305766285
0.7784248614630623	1.4374228094093398	118.52069367539066	0.029810180212728903
0.7924407310254352	1.5022534428246217	120.67977888804778	0.03025399105422413
0.8044637080020228	1.5590034064715934	122.54158817070015	0.030978534050622356
0.8157027044456187	1.6139276104494822	124.28654402037824	0.03205514106119676
0.8263991484555647	1.6682355522642989	125.95068103080239	0.03326872900368044
0.8367944681312042	1.7231367294220528	127.57003379569281	0.034554896053674955
0.8471300915718796	1.779840639428754	129.1806369087698	0.03583293159185142
0.8576474468769333	1.8395567797904129	130.81852496375362	0.03698739999649199
0.8695431329604123	1.908721539121976	132.66215316341746	0.03786914455210402
0.8835568478881589	1.9912710506449227	134.82185057427034	0.03859166562093193
0.8978008673913124	2.076763652290859	137.01618482770718	0.039306706576725
0.9121335499636702	2.1643126059140076	139.22407297816463	0.039986421545198755
0.9264132540990301	2.253031173368594	141.4244320800794	0.04065076757953859
0.9404983382911893	2.3420326165088428	143.59617918788814	0.04127122051146841
0.9532844506169317	2.424276676164916	145.5750576166866	0.041903872205562666
0.9642863914484956	2.4966806349156117	147.28889065473288	0.04270926151665842
0.9747835461185518	2.56744077519354	148.92792965037984	0.043678536212226546
0.9848820242931398	2.6372539524447087	150.50793706986101	0.044726023096758515
0.9946879356382994	2.7068170221151275	152.04467537940988	0.045827209761801574
1.0043073898200694	2.776826839650805	153.55390704526002	0.046951461646569624
1.01384649650449	2.84798026049775	155.05139453364495	0.048064493807098534
1.0234113653576	2.9209741401019715	156.5529003107982	0.049131668370969925
1.0331081060454395	2.9965053339094783	158.07418684295328	0.05012149270418617
1.0430428282340474	3.0752706973662787	159.63101659634376	0.05100860249576838
1.0533216415894637	3.157967085918382	161.2391520372031	0.051775663442357685
1.0640506557777276	3.2452913550117968	162.91435563176483	0.052413949179426496
1.0753359804648788	3.3379403600925324	164.67238984626258	0.05292270853849616
1.0872837253169563	3.436610956606597	166.5290171469298	0.053307687063498345
1.1	3.542	168.5	0.05347029946467443
1.1024389875415819	3.5624704468499364	168.88148473623232	0.053849881607406225
1.1078814560935166	3.6086825152039337	169.73291145986897	0.05470373032038567
1.1155824427268106	3.6753442972805255	170.93805521923332	0.055928136925379734
1.1251708725167968	3.7604624137727756	172.43922023774815	0.05747946881091037
1.1363769512410755	3.8629783040030876	174.19457755850524	0.05933069772437238
1.1489811392219924	3.9822889793435303	176.1701680859588	0.06146274988081196
1.1627959368481442	4.118058174488608	178.337042394967	0.06386117582995127
1.1776576320116827	4.270121743014423	180.66996200331815	0.06651452637549476
1.1934218745314589	4.438433279493696	183.1467017557693	0.06941344442563305
1.209960911849338	4.6230299625527	185.74761401084822	0.07255010869923198
1.227161605377187	4.8240097623233815	188.45531643530433	0.07591786982206772
1.2449238424224436	5.041515573510078	191.25444280032931	0.07951100011670473
1.2631591704176963	5.27572383235712	194.13142936911282	0.08332451469311636
1.2817895756964826	5.526836172843917	197.0743244659249	0.08735403940901398
1.3007463727349013	5.795073216115377	200.0726157021802	0.0915957108423108
1.319969189232425	6.080669897743082	203.11707242370898	0.09604609883407583
1.3394050403796989	6.383871926521442	206.19960222892738	0.10070214537792258
1.3590074883069598	6.704933089065595	209.3131208521976	0.10556111562335782
1.3787358830460388	7.0441131943724296	212.4514347838566	0.11062055803700246
1.3985546808423939	7.401676507190192	215.60913593915853	0.11587827160863726
1.418432835005543	7.777890557486776	218.78150760076144	0.12133227856056333
1.438343253972747	8.173025240936768	221.96444078907868	0.12698080141529886
1.4582623209711325	8.58735214556661	225.15436017661884	0.1328222435573885
1.4781694695958205	9.021144054713705	228.3481586567505	0.13885517262756739
1.4980468097372097	9.47467458774374	231.54313969865393	0.14507830623594264
1.5178787985409454	9.94821794854169	234.73696666141794	0.15149049959123534
1.5376519514234754	10.442048758354138	237.9276182944982	0.15809073472640292
1.557354588556446	10.956441954619887	241.11334971337246	0.16487811106449202
1.576976612645141	11.491672741349175	244.292658203818	0.1718518371176388
1.596509314238518	12.048016579670094	247.4642532726117	0.17901122315039128
1.615945201206614	12.625749209554543	250.6270304244476	0.18635567466866518
1.6352778493960065	13.225146695617203	253.7800482031171	0.19388468661958774
1.6545017718204071	13.846485491363893	256.9225080887324	0.20159783820664262
1.6736123040589386	14.490042517438072	260.0537368916601	0.20949478824003606
1.692605503818854	15.156095250343453	263.17317132783126	0.21757527095475565
1.7114780628732762	15.844921818858822	266.28034449936126	0.22583909223911838
1.7302272298097183	16.556801105948423	269.3748740392273	0.23428612622506245
1.7488507422238597	17.292012854439363	272.4564517094575	0.24291631219848253
1.7673467671676593	18.050837775111013	275.5248342692588	0.25172965179373963
1.785713848813852	18.83355765613962	278.57983545312413	0.2607262064413942
1.8039508624325016	19.640455473079804	281.6213189195871	0.2699060950423311
1.8220569738918089	20.471815498755	284.6491920492727	0.27926949184491145
1.840031603996841	21.32792341258124	287.6634004865437	0.28881662450478085
1.8578743970681155	22.209066408970184	290.6639233326543	0.29854777230945684
1.8755851932386747	23.11553330455431	293.6507689101515	0.3084632645519983
1.8932019624115026	24.047616949245196	296.63039826626357	0.3148353980404126
1.911142551695641	25.00572486502805	299.673769271035	0.3148006196815231
1.9295282783549021	25.990437154934337	302.8019961446231	0.3147652136839442
1.948367056880798	27.002367342040912	306.017053482372	0.31472917830431846
1.967667073047431	28.042151102711102	309.32098748384806	0.3146925116516004
1.9874367886384117	29.11044685044197	312.7159178692449	0.31465521169034855
2.007684946496343	30.207936350132957	316.2040398953587	0.31461727624374836
2.028420575891986	31.335325363230734	319.78762647273334	0.31457870299638857
2.0496529982113985	32.493344324291556	323.4690303858538	0.3145394894968088
2.0713918329604297	33.68274904958449	327.2506866185367	0.3144996331598357
2.0936470040869657	34.90432147843842	331.1351147869276	0.3144591312687227
2.1164287466222267	36.15887044811257	335.12492168276634	0.31441798097710766
2.1397476136433116	37.447232503045534	339.22280392983123	0.31437617931080025
2.163614483559983	38.77027273941178	343.4315507567177	0.314333723169411
2.188040567729447	40.128885685988074	347.754046889349	0.31429060932783226
2.213037418403648	41.52399622240506	352.19327556686244	0.31424683443758
2.2386169370142577	42.956560535932425	356.75232168475355	0.31420239502800584
2.2647913828012416	44.42756711801977	361.4343750694123	0.3141572875073865
2.2915733817915367	45.938037801889536	366.24273388842965	0.31411150816389777
2.318975936135003	47.48902884255374	371.1808082013094	0.31406505316648026
2.347012433805442	49.08163204070334	376.25212365547617	0.3140179185656021
2.375696658675102	50.71697591199723	381.46032533273717	0.31397010029392475
2.4050428009716844	52.39622690335843	386.8091817516244	0.3139215941668761
2.4350654681274793	54.120590657967526	392.30258903132557	0.3138723958831369
2.4657796960308835	55.89131333072831	397.94457522319624	0.3138225010250433
2.4972009606911256	57.70968295606819	403.7393048161468	0.3137719050589101
2.529345190327678	59.577030870026434	409.6910834225009	0.3137206033352789
2.562228777896426	61.49473318867663	415.8043626512442	0.31366859108909306
2.5958685940653106	63.464212345027086	422.0837451759075	0.31361586343980385
2.630282000652779	65.48693868664286	428.5339900046762	0.31356241539141033
2.6654868645430607	67.56443213633791	435.1600179606691	0.3135082418324347
2.7015015720929174	69.69826391839383	441.96691738070325	0.3134533375358369
2.7383450440452033	71.89005835287465	448.95995004124524	0.31339769715886956
2.7760367509652983	74.14149472072417	456.14455732065096	0.3133413152428761
2.8145967292171328	76.45430920245474	463.5263666072158	0.3132841862130335
2.854045597496322	78.83029689336325	471.11119796299073	0.3132263043780412
2.894404573938642	81.27131389834318	478.9050710537792	0.31316766392975903
2.93569549382287	83.7792795094992	486.91421235620066	0.31310825894279376
2.977940827887827	86.35617846991595	495.1450626532069	0.3130480833740374
3.0211637012842862	89.00406332708256	503.6042848299526	0.3129871310621573
3.0653879131832595	91.72505687963204	512.2987719824671	0.3129253957270402
3.110637957063094	94.52135472121876	521.2356558521365	0.3128628709691903
3.1569390416986907	97.39522788552902	530.4223155996021	0.31279955026908324
3.204317112877149	100.34902559659884	539.8663869322974	0.3127354269864764
3.252798875865117	103.38517812880029	549.5757716004945	0.3126704943596763
3.3024118186541394	106.50619978105424	559.5586472774123	0.3126047455047646
3.353184236011386	109.71469197003134	569.8234778396434	0.31253817341478196
3.4051452543642333	113.01334644731848	580.3790240649033	0.31247077095887216
3.4583248575483214	116.40494864575074	591.2343547648832	0.3124025308813857
3.5127539134499073	119.89238116034458	602.3988583718011	0.31233344580094397
3.5684642015745727	123.47862736951292	613.8822549981003	0.3122635082094642
3.6254884415756328	127.16677520249911	625.694608989637	0.31219271047114616
3.6838603227769378	130.96002105923677	637.8463419936375	0.3121210448214204
3.743614534726146	134.86167388912276	650.3482465636844	0.3120485033658582
3.8047867988160062	138.87515943548615	663.2115003250218	0.31197507807904457
3.867413901012701	143.00402465284415	676.4476807245444	0.3119007608034132
3.9315337257318506	147.25194230435937	690.0687803909714	0.31182554324804485
3.997185290904455	151.62271574725156	704.0872231318828	0.31174941698742786
4.064408784276716	156.12028391427117	718.5158805955466	0.31167237346018273
4.133245600989482	160.7487264997146	733.3680896267625	0.3115944039677492
4.203738382484897	165.51226935884944	748.657670347316	0.31151549967303716
4.275931056789768	170.415290130027	764.398944993073	0.3114356515990404
4.349868880227178	175.4623240891866	780.6067575412461	0.3113548506274143
4.425598480609929	180.65807024690528	797.2964941629433	0.31127308749701627
4.503167901971662	186.0073976986157	814.4841045377658	0.31119035280241
4.582626650893673	191.51535223910915	832.1861240689622	0.3111066369923325
4.664025744487896	197.18716325295622	850.4196970394665	0.3110219303681251
4.74741776009898	203.0282508930212	869.2026007510694	0.3109362230821264
4.832856886790921	209.04423355981356	888.5532706909759	0.31084950513602905
4.92039897868648	215.24093569501736	908.4908267721213	0.31076176637919894
5.010101610230361	221.6243959031644	929.0351006958332	0.3106729965069569
5.102024133450084	228.20087541607424	950.2066644877526	0.310583185058823
5.196227737291552	234.97686691537234	972.0268602603825	0.3104923214167229
5.292775509109472	241.9591037291215	994.5178312581952	0.31040039480315595
5.391732498396163	249.1545694193599	1017.7025542439369	0.3103073942793256
5.4931657828357325	256.5705077781359	1041.6048732876022	0.31021330874323017
5.597144536774247	264.21443325046647	1066.249535022538	0.31011812692771584
5.703740102200316	272.09414180352337	1091.66222543627	0.3100218373984895
5.813026062334466	280.217722262274	1117.8696082669414	0.30992442855209257
5.925078317929832	288.59356813277094	1144.8993650797192	0.30982588861383475
6.039975166390986	297.2303899353037	1172.780237101171	0.30972620563568765
6.157797383822294	306.1372280706903	1201.5420688934382	0.30962536749413716
6.278628310121833	315.3234662441131	1231.2158539540765	0.30952336188799584
6.402670425637483	324.79889264502305	1261.8626024343303	0.3087142280691708
6.5302580000971915	334.5740159799446	1293.5771007878122	0.30773459852947593
6.661521408284939	344.65993352398203	1326.404886552415	0.3067436553108838
6.796590494250999	355.0682195095063	1360.3921790780846	0.30574127607860735
6.935600662826748	365.81094791017733	1395.5874315868946	0.3047273367217111
7.078693159523119	376.9007170536744	1432.0414546472293	0.30370171133017326
7.226015366747657	388.3506756090531	1469.807547377457	0.3026642721715309
7.377721117424303	400.17455003512924	1508.9416369218673	0.3016148896671044
7.533971027181205	412.3866735823797	1549.502426784062	0.30055343236779497
7.694932846359693	425.0020169473833	1591.5515546490874	0.2994797669294503
7.860781833192872	438.0362206859091	1635.153760375672	0.29839375808779345
8.03170114960561	451.5056294983753	1680.3770648944337	0.29729526863290845
8.207882281199874	465.42732850964745	1727.2929608072245	0.29618415938327697
8.38952548311123	479.8191816740374	1775.9766155473649	0.29506028915936067
8.576840253554714	494.69987244600236	1826.5070880309065	0.29392351475672285
8.770045837022327	510.08894686743776	1878.9675598058463	0.2927736909186828
8.969371759251143	526.0068592337443	1933.4455817899586	0.2916106703084972
9.175058396251702	542.475020513051	1990.0333377794157	0.290434303481061
9.38735757987246	559.5158497062087	2048.8279260103354	0.289244438854122
9.606533242578921	577.1528283495196	2109.9316601647265	0.2880409226790022
9.832862104347585	595.4105583777524	2173.452391331946	0.28682359901081783
10.066634404816675	614.3148235818855	2239.50385256784	0.2855923096781922

==> anc/EOS_2.dat <==
n/n0	p [MeV/fm^3]	e [MeV/fm^3]	c_s^2
3.069e-14	6.303000000000001e-23	4.547e-12	0.00029403797173193735
4.3689999999999995e-14	7.551000000000001e-22	6.472000000000001e-12	0.00007165827035228434
6.187e-14	8.737e-21	9.150000000000002e-12	-9.226875119782039e-6
1.7e-13	1.061e-19	2.5160000000000003e-11	9.239037893048744e-6
7.937e-13	3.6320000000000004e-18	1.1830000000000002e-10	0.0021467584817114254
4.331e-12	1.186e-16	6.416e-10	0.00003184065714477013
3.9339999999999997e-11	6.081000000000001e-15	5.825000000000002e-9	0.00006620523704561185
9.880999999999999e-11	3.1e-14	1.4630000000000003e-8	0.00008251647371923114
2.483e-10	1.5170000000000003e-13	3.675e-8	8.2270069236206e-6
6.235000000000001e-10	7.183e-13	9.228e-8	9.975755480227375e-6
1.5660000000000004e-9	3.2860000000000003e-12	2.3190000000000003e-7	0.00012448586762600915
3.934000000000001e-9	1.4470000000000001e-11	5.825e-7	0.00004849495377443486
9.881000000000001e-9	6.088e-11	1.4630000000000002e-6	0.0000676605234142029
2.4830000000000005e-8	2.4410000000000007e-10	3.6760000000000005e-6	0.00006084909793880067
3.125e-8	3.2820000000000007e-10	4.627000000000001e-6	0.000042351227529334446
6.235e-8	8.955000000000001e-10	9.233e-6	0.00010527833089527562
1.244e-7	2.392e-9	0.000018420000000000003	0.00014286990253578027
2.482e-7	6.278000000000001e-9	0.00003676000000000001	0.00008891133027331688
4.953e-7	1.625e-8	0.00007337	0.00030684996264285897
9.881e-7	4.166000000000001e-8	0.0001464	0.0003883132380521681
1.244e-6	5.453000000000001e-8	0.0001843	0.0003424891299130886
1.972e-6	1.017e-7	0.00029220000000000006	0.00019401864166661783
3.125e-6	1.89e-7	0.00046310000000000014	0.0005582114319375634
3.934e-6	2.5770000000000004e-7	0.0005830000000000002	0.0005509345011211252
4.951999999999999e-6	3.1429999999999995e-7	0.0007342000000000001	0.0005506906930048915
6.235000000000001e-6	4.2810000000000003e-7	0.0009245	0.0006758976511659501
9.880999999999999e-6	7.938e-7	0.0014650000000000004	0.0006767946443423673
0.000015660000000000003	1.4700000000000001e-6	0.0023230000000000004	0.0008648999048616925
0.000024820000000000003	2.722e-6	0.003683	0.0008340981404367326
0.00003125	3.5330000000000003e-6	0.0046370000000000005	0.0008577312909489038
0.000039340000000000006	4.807e-6	0.005836000000000001	0.0009535489999433371
0.00004952000000000001	6.54e-6	0.007353000000000001	0.0012659999435550076
0.00006235000000000001	8.893000000000001e-6	0.009256	3.181907295439359e-6
0.00007850000000000001	0.000012090000000000001	0.011660000000000002	0.001214296585407308
0.00009881000000000001	0.000015620000000000006	0.014680000000000002	0.0014811038117065291
0.00012440000000000002	0.000021240000000000007	0.01848	0.0014589091763939361
0.0001566	0.00002888	0.023280000000000002	0.0014527277107606467
0.0001972	0.00003713000000000001	0.029310000000000006	0.0014251480033829471
0.0002482	0.000050480000000000005	0.03692	0.0018701306362741083
0.0003125	0.00006865000000000002	0.04649000000000001	0.002033156859313855
0.0003934	0.0000933	0.05852000000000001	0.0020522932763606993
0.0004953000000000001	0.0001269	0.07376	0.0018421608261515088
0.0006235	0.0001621	0.09284000000000002	0.0018760458490616435
0.0006906	0.00018050000000000002	0.10289999999999999	0.0023531252009757445
0.0007850000000000001	0.00020530000000000003	0.11690000000000002	0.0018411790267704876
0.0009881	0.0002791	0.14730000000000004	0.002248000609268483
0.001244	0.00036300000000000004	0.18550000000000003	0.001268239178887619
0.0016080000000000003	0.0004871000000000001	0.23980000000000004	0.0017655745327276916
0.0016690000000000001	0.0004924	0.24880000000000008	0.0022280165439583213
0.001954	0.0005212	0.2917	0.0006191439240238627
0.002469	0.0005678000000000001	0.36880000000000007	0.0006096505907197216
0.0029740000000000005	0.0006135000000000001	0.4443	0.0006062291802673398
0.003633	0.0006759000000000002	0.5427000000000001	0.0006098004654851087
0.004464	0.0007601000000000001	0.6673	0.0007661725908608596
0.005491	0.0008731000000000001	0.8207000000000002	0.0006998324420873853
0.025000000000000005	0.005799000000000001	3.7620000000000005	0.001567403428081429
0.05000000000000001	0.011660000000000002	7.53	0.0020150919522969168
0.075	0.020850000000000004	11.3	0.002651940625397189
0.10000000000000002	0.03216000000000001	15.08	0.003257251341783691
0.125	0.04515	18.86	0.0036589072564526975
0.15000000000000002	0.05961000000000001	22.64	0.00402655639209536
0.17500000000000002	0.07544	26.420000000000005	0.004321681080397563
0.20000000000000004	0.09260000000000002	30.210000000000004	0.004706718658378902
0.225	0.11100000000000002	34.	0.005053347485376916
0.25	0.13080000000000003	37.79	0.005393266999395956
0.275	0.15180000000000002	41.580000000000005	0.00568921660059171
0.30000000000000004	0.17420000000000005	45.38000000000001	0.006089530567031991
0.32500000000000007	0.19800000000000004	49.18000000000001	0.006443132447864964
0.35000000000000003	0.22310000000000002	52.980000000000004	0.006810970923328337
0.375	0.24970000000000003	56.78000000000001	0.007191411792472559
0.4000000000000001	0.27770000000000006	60.580000000000005	0.007585433101770091
0.42500000000000004	0.3073000000000001	64.38	0.007962391795306422
0.45	0.3385000000000001	68.19000000000001	0.00840580555854541
0.4750000000000001	0.3713000000000001	72.00000000000001	0.008785292013561053
0.5	0.40540000000000004	75.81	0.009297520633043
0.5792	0.696	87.99	0.016102821919636447
0.5940888717028024	0.7337719584606095	90.27792725782835	0.017554243544555297
0.6097471792850488	0.778463295578552	92.6807856143842	0.01947959820082663
0.6260375392603128	0.829308012792455	95.17807558814684	0.021114875818880795
0.6428225681421672	0.8855401115409458	97.74929769759545	0.022527561199185336
0.6599648824441857	0.9463935932626523	100.37395246120934	0.02376702432746525
0.6773270986799416	1.0111024593962015	103.03154039746775	0.024870559329326674
0.6947718333630076	1.0789007113802211	105.70156202484989	0.02586727390126469
0.7121617030069578	1.1490223506533392	108.36351786183504	0.02678072111190592
0.7293593241253651	1.2207013786541823	110.99690842690244	0.0276307920718001
0.7462273132318027	1.2931717968213785	113.58123423853135	0.028435198131702696
0.762628286839844	1.3656676065935551	116.095995815201	0.02921078305766285
0.7784248614630623	1.4374228094093398	118.52069367539066	0.029810180212728903
0.7924407310254352	1.5022534428246217	120.67977888804778	0.03025399105422413
0.8044637080020228	1.5590034064715934	122.54158817070015	0.030978534050622356
0.8157027044456187	1.6139276104494822	124.28654402037824	0.03205514106119676
0.8263991484555647	1.6682355522642989	125.95068103080239	0.03326872900368044
0.8367944681312042	1.7231367294220528	127.57003379569281	0.034554896053674955
0.8471300915718796	1.779840639428754	129.1806369087698	0.03583293159185142
0.8576474468769333	1.8395567797904129	130.81852496375362	0.03698739999649199
0.8695431329604123	1.908721539121976	132.66215316341746	0.03786914455210402
0.8835568478881589	1.9912710506449227	134.82185057427034	0.03859166562093193
0.8978008673913124	2.076763652290859	137.01618482770718	0.039306706576725
0.9121335499636702	2.1643126059140076	139.22407297816463	0.039986421545198755
0.9264132540990301	2.253031173368594	141.4244320800794	0.04065076757953859
0.9404983382911893	2.3420326165088428	143.59617918788814	0.04127122051146841
0.9532844506169317	2.424276676164916	145.5750576166866	0.041903872205562666
0.9642863914484956	2.4966806349156117	147.28889065473288	0.04270926151665842
0.9747835461185518	2.56744077519354	148.92792965037984	0.043678536212226546
0.9848820242931398	2.6372539524447087	150.50793706986101	0.044726023096758515
0.9946879356382994	2.7068170221151275	152.04467537940988	0.045827209761801574
1.0043073898200694	2.776826839650805	153.55390704526002	0.046951461646569624
1.01384649650449	2.84798026049775	155.05139453364495	0.048064493807098534
1.0234113653576	2.9209741401019715	156.5529003107982	0.049131668370969925
1.0331081060454395	2.9965053339094783	158.07418684295328	0.05012149270418617
1.0430428282340474	3.0752706973662787	159.63101659634376	0.05100860249576838
1.0533216415894637	3.157967085918382	161.2391520372031	0.051775663442357685
1.0640506557777276	3.2452913550117968	162.91435563176483	0.052413949179426496
1.0753359804648788	3.3379403600925324	164.67238984626258	0.05292270853849616
1.0872837253169563	3.436610956606597	166.5290171469298	0.053307687063498345
1.1	3.542	168.5	0.05347029946467443
1.1024419586226912	3.5624704652857346	168.88194945551305	0.05371919492289276
1.1079124327254481	3.6086831417578207	169.73775750596715	0.054279071278341584
1.1157032626713155	3.6753491885595113	170.95696132944676	0.05508192580885843
1.1254852684341745	3.7604832889958044	172.48843318311364	0.05609914821484144
1.137031506192888	3.8630422348092126	174.29707506628705	0.057313015825596475
1.1501636159941602	3.982447595653271	176.35541381499183	0.058711021787107964
1.16473187523078	4.118398348435653	178.64047162810743	0.06028369146360407
1.1806058791272802	4.270777307333375	181.13230099161132	0.06202351751309626
1.197669561813757	4.439597366406927	183.81320013545053	0.06392436440550742
1.2158182673664186	4.624967599921352	186.66725039363817	0.06598110365576776
1.2349568828076534	4.8270704246261795	189.680020692212	0.06818937520881149
1.2549985576270482	5.046145448071967	192.83836461787993	0.0705454233745274
1.2758637634567576	5.282477620810908	196.1302713834941	0.07304597951525407
1.2974795596118025	5.536388300913186	199.54474956026374	0.0756881754661684
1.3197789887385707	5.808228369968389	203.0717316204398	0.07846947794632192
1.3427005588340508	6.09837284206618	206.70199235825766	0.08138763776935204
1.3661877859753362	6.407216588521381	210.42707709835767	0.08444064977269947
1.390188782505985	6.7351709146736685	214.23923724111617	0.08762672069005886
1.4146558814743218	7.082660799011701	218.13137165136607	0.09094424302872958
1.4395452916364941	7.450122654631384	222.09697295681912	0.09439177356632208
1.4648167793678795	7.8380025075452675	226.13007814845088	0.09796801545603778
1.490433374981082	8.246754510927461	230.22522306279927	0.10167180318974936
1.5163611015904892	8.676839732279436	234.37740043246575	0.10550208985220294
1.5425687250096571	9.128725163813481	238.58202125024573	0.10945793623242031
1.5690275233490993	9.602882916426548	242.83487922475638	0.11353850145570255
1.5957110750757135	10.09978956538243	247.132118123409	0.11774303487201146
1.6225950643462557	10.61992562185379	251.470201809261	0.12207086899111241
1.6496571024614395	11.163775109229976	255.8458867857671	0.12652141329651842
1.6768765643179788	11.73182522688026	260.256197069949	0.1310941488024491
1.7042344387697603	12.324566087099027	264.69840122112373	0.13578862324310467
1.7317131918488036	12.94249051341496	269.1699913595264	0.14060444680331508
1.7592966418419769	13.58609389044427	273.6686640170305	0.14554128831532498
1.7869698452697294	14.255874057102899	278.19230267061994	0.1505988718590371
1.8147189928669933	14.952331236336693	282.7389618181335	0.15577697371320504
1.842531314722506	15.675967995638423	287.3068524648811	0.1610754196132966
1.870394993789708	16.42728923354028	291.8943288988557	0.16649408227851842
1.8982990870389809	17.206802188035393	296.49987664125695	0.1720328791760392
1.9262334535763463	18.015016463519984	301.1221014677921	0.17769177049506885
1.9541886891071523	18.852444073381115	305.75971940461625	0.18347075730727255
1.982156066174221	19.719599495802708	310.4115476107563	0.18936987989322682
2.0101274796480877	20.616999740738084	315.0764960663857	0.19538921621732158
2.038095396992094	21.545164426314006	319.75355999334886	0.2015288805357897
2.0660528128671825	22.504615863198264	324.44181294087883	0.2077890221245055
2.0939932076801915	23.495879145688367	329.14040047549844	0.21416982411483065
2.12191050971541	24.51948224847012	333.8485344196689	0.22067150242721434
2.1497990605221764	25.575956128156744	338.56548758886163	0.2272943047934653
2.177653583261528	26.665834828856564	343.2905889814053	0.2340385098596707
2.2054691537425644	27.789655591134455	348.02321937972755	0.24090442636264137
2.233241173904329	28.947958963831283	352.76280732549645	0.24789239237355007
2.2609653475219056	30.14128891829066	357.5088254346946	0.2550027746031289
2.288637657936233	31.370192964614358	362.2607870218656	0.2622359677633759
2.3162543476259723	32.63522226962946	367.01824300567375	0.26959239398126356
2.343824824382706	33.93693334730842	371.78301482555474	0.27667431536206705
2.371389862918264	35.27590630304214	376.5623744715895	0.2836558703568104
2.398948628494809	36.65273913869438	381.35642585664687	0.29075187585106294
2.4264966687572893	38.068035012260886	386.16464174646796	0.2979628155332321
2.454029742591146	39.52240208631321	390.9865249377442	0.305289196168447
2.4815438080670496	41.016453629074206	395.8216064460849	0.31273154728030417
2.509035011182498	42.55080811810644	400.66944381500406	0.3202904208608353
2.536499675343342	44.126089346418546	405.5296195372304	0.327966391106864
2.5639342915325165	45.74292653082061	410.40173958029203	0.3357600541810676
2.5913355091171613	47.40195442238197	415.2854320089286	0.34367202799622554
2.6187001272489474	49.1038134188651	420.1803456974394	0.35170295202125695
2.646025086815765	50.84914967902702	425.08614912559176	0.3598534871077723
2.673307462906038	52.63861523869568	430.0025292521871	0.36812431533597856
2.7005444577498112	54.4728681285423	434.9291904608273	0.37651613987886645
2.7277333941034008	56.352572493483734	439.8658535728247	0.3850296848837008
2.7548717090468626	58.27839871365953	444.8122549225806	0.3936656953699177
2.781956948165799	60.25102352693853	449.7681454910999	0.40242493714259986
2.8089867600911194	62.27113015291865	454.73329009363204	0.411308196720774
2.8359588913723197	64.33940841839079	459.7074666177248	0.4203162812798269
2.8628711816616126	66.45655488424617	464.6904653082485	0.4294500186074011
2.8897215591879157	68.62327297381086	469.6820880962039	0.438710257072174
2.9165080365012264	70.84027310259829	474.6821479683557	0.4480978656049747
2.943228706469305	73.10827280947521	479.6904683749531	0.45761373369173414
2.9698817385099265	75.42799688924059	484.706882672994	0.4672587713778013
2.9964653750431216	77.8001775266214	489.73123360267505	0.47703390928319844
3.022977928148987	80.22555443169347	494.76337279483744	0.4869400986284158
3.049417776417627	82.70487497673729	499.80316030737714	0.4969783112703794
3.0757833619787815	85.23889433454336	504.8504641887306	0.5071495397482553
3.102073187699541	87.82837561818324	509.90516006668213	0.517454797338776
3.1282858145393897	90.47409002226541	514.9671307608626	0.5278951181208003
3.154419859052541	93.17681696569676	520.0362659174226	0.5384715570488413
3.18047399102826	95.93734423597363	525.1124616644711	0.5491851900353143
3.2064469312604764	98.7564681350266	530.1956202869649	0.5600371140412825
3.232337449438621	101.63499362664614	535.2856499198288	0.5710284471754846
3.258144362152145	104.57373448551735	540.3824642581678	0.5821603288014596
3.283866531001706	107.57351344789363	545.485982283511	0.593433919652587
3.309502860810487	110.63516236393944	550.5961280050988	0.6048504019548807
3.33505229792953	113.75952235177613	555.7128302152914	0.6164109795573907
3.360513828631401	116.94744395326205	560.8360222582409	0.6281168780700724
3.3858864775868676	120.1997872915431	565.965641811021	0.6399693450090038
3.411169306419623	123.51742223040834	571.1016306764695	0.6519696499488318
3.436756751622519	126.90135869933755	576.3246983906364	0.6438131625698115
3.4630644889283375	130.35315794526346	581.7209593763271	0.6355451429007036
3.4901236884967033	133.87457822121306	587.2986036160878	0.6271750957318041
3.5179675550269853	137.4674532096769	593.0663674607285	0.6187021072196888
3.5466315012079943	141.13369658296486	599.0335808443929	0.6101252481099744
3.576153339594751	144.8753069442509	605.2102195603227	0.6014435736069015
3.606573495407465	148.69437318943392	611.6069632776566	0.5926561232384127
3.637935243008191	152.59308033511624	618.2352600592098	0.5837619207167526
3.6702849692389874	156.57371586395757	625.1073982587312	0.5747599737946203
3.70367246731086	160.63867664554812	632.2365868161035	0.565649274116887
3.738151265531348	164.7904764989262	639.6370451347494	0.5564287970679043
3.773778995869773	169.03175447214505	647.3241039225959	0.5470975016144075
3.8106178082072755	173.36528392511588	655.3143186130662	0.5376543301440309
3.848734837133931	177.79398251462385	663.6255972641334	0.5280982082994342
3.8882027293752097	182.32092319528493	672.2773451719567	0.5184280448080452
3.929100241402101	186.9493463677456	681.2906288442529	0.5086427313074159
3.9715129185632625	191.68267332616767	690.6883624739447	0.4987411421661911
4.015533869249225	196.52452118167872	700.495520656958	0.4887221343006768
4.061264650254957	201.47871946785037	710.7393818362517	0.4785845469870007
4.108816282772035	206.54932866947362	721.4498078619432	0.4683272016688527
4.158310422475783	211.74066095826035	732.6595661794651	0.4579489017607877
4.209880712184562	217.05730347033366	744.4047025522898	0.44744843244707033
4.263674351830852	222.50414452263485	756.7249739690698	0.436824560476045
4.319853928356683	228.08640324146475	769.6643535775464	0.4260760339500029
4.378599558107175	233.80966316987855	783.2716222628084	0.4152015821105213
4.4401114069854595	239.67991053624957	797.6010650242143	0.4041999151192477
4.504612669913893	245.70357801013157	812.713294845094	0.3930697238340958
4.572353112197693	251.8875949516791	828.6762326213826	0.38180967958082035
4.64361330282711	258.2394453881263	845.5662793726059	0.3704184339199379
4.718709705833409	264.7672352396831	863.4697270307485	0.3588946184089497
4.7980008436931945	271.47977068740505	882.4844674743022	0.3472368443598357
4.881894810947267	278.38665005417715	902.7220774039146	0.33544370259176814
4.970858503127501	285.4983721944757	924.3103809528101	0.3235137631790067
5.065429045192772	292.8264652117782	947.3966252299242	0.3114455751939287
5.16622806890326	300.3836404194218	972.1514502133629	0.299237666445141
5.273979720854411	308.18397793966426	998.7738994175613	0.2868885432106326
5.389533614242727	316.2431523552995	1027.4978105218274	0.2743966899659029
5.513894417627078	324.57870962466944	1058.6000596355616	0.26176056910702455
5.648260481996813	333.2104104024588	1092.4113312588481	0.2489786206685755
5.794074971551637	342.16066052910486	1129.3303842589414	0.23604926203638518
5.953094596774752	351.45505763612925	1169.8432421415819	0.22297088765503595
6.125550781697965	361.12250695229375	1214.0530189276808	0.21787248903208056
6.30423459422404	371.18612004231557	1260.14639017992	0.21878582529159837
6.488307706635871	381.6626121670275	1307.9297851951794	0.2197096709201464
6.677924759779305	392.5691526475264	1357.464706524633	0.22064414197459495
6.873244298687772	403.92361758666283	1408.814799507948	0.22158935618300618
7.0744288437031475	415.7446179760453	1462.045920251918	0.22254543296684082
7.281644961620555	428.0515288579011	1517.2262053901684	0.22351249346355523
7.4950633367886335	440.86451956464606	1574.426143664377	0.2244906605495942
7.714858842093775	454.20458508170947	1633.7186493452027	0.22548005886378494
7.941210609753718	468.09357856668214	1695.1791375239961	0.2264808148311372
8.1743021018429	482.5542450634798	1758.8856013011025	0.22749305668705566
8.414321180468745	497.61025645053104	1824.9186908965469	0.22851691450196998
8.661460177515027	513.2862476630235	1893.3617947081275	0.22955252020638844
8.915915963865256	529.6078542302721	1964.301122341101	0.2306000076163809
9.17789001801589	546.6017511703269	2037.8257896327373	0.23165951245949779
9.447588493986075	564.2956932849941	2114.027905694036	0.23273117240113084
9.725222288427354	582.7185568995253	2193.002661989836	0.23381512707132202
10.011007106833786	601.900383092315	2274.8484234774146	0.23491151809202754

==> anc/EOS_3.dat <==
n/n0	p [MeV/fm^3]	e [MeV/fm^3]	c_s^2
3.069e-14	6.303000000000001e-23	4.547e-12	0.00029403797173193735
4.3689999999999995e-14	7.551000000000001e-22	6.472000000000001e-12	0.00007165827035228434
6.187e-14	8.737e-21	9.150000000000002e-12	-9.226875119782039e-6
1.7e-13	1.061e-19	2.5160000000000003e-11	9.239037893048744e-6
7.937e-13	3.6320000000000004e-18	1.1830000000000002e-10	0.0021467584817114254
4.331e-12	1.186e-16	6.416e-10	0.00003184065714477013
3.9339999999999997e-11	6.081000000000001e-15	5.825000000000002e-9	0.00006620523704561185
9.880999999999999e-11	3.1e-14	1.4630000000000003e-8	0.00008251647371923114
2.483e-10	1.5170000000000003e-13	3.675e-8	8.2270069236206e-6
6.235000000000001e-10	7.183e-13	9.228e-8	9.975755480227375e-6
1.5660000000000004e-9	3.2860000000000003e-12	2.3190000000000003e-7	0.00012448586762600915
3.934000000000001e-9	1.4470000000000001e-11	5.825e-7	0.00004849495377443486
9.881000000000001e-9	6.088e-11	1.4630000000000002e-6	0.0000676605234142029
2.4830000000000005e-8	2.4410000000000007e-10	3.6760000000000005e-6	0.00006084909793880067
3.125e-8	3.2820000000000007e-10	4.627000000000001e-6	0.000042351227529334446
6.235e-8	8.955000000000001e-10	9.233e-6	0.00010527833089527562
1.244e-7	2.392e-9	0.000018420000000000003	0.00014286990253578027
2.482e-7	6.278000000000001e-9	0.00003676000000000001	0.00008891133027331688
4.953e-7	1.625e-8	0.00007337	0.00030684996264285897
9.881e-7	4.166000000000001e-8	0.0001464	0.0003883132380521681
1.244e-6	5.453000000000001e-8	0.0001843	0.0003424891299130886
1.972e-6	1.017e-7	0.00029220000000000006	0.00019401864166661783
3.125e-6	1.89e-7	0.00046310000000000014	0.0005582114319375634
3.934e-6	2.5770000000000004e-7	0.0005830000000000002	0.0005509345011211252
4.951999999999999e-6	3.1429999999999995e-7	0.0007342000000000001	0.0005506906930048915
6.235000000000001e-6	4.2810000000000003e-7	0.0009245	0.0006758976511659501
9.880999999999999e-6	7.938e-7	0.0014650000000000004	0.0006767946443423673
0.000015660000000000003	1.4700000000000001e-6	0.0023230000000000004	0.0008648999048616925
0.000024820000000000003	2.722e-6	0.003683	0.0008340981404367326
0.00003125	3.5330000000000003e-6	0.0046370000000000005	0.0008577312909489038
0.000039340000000000006	4.807e-6	0.005836000000000001	0.0009535489999433371
0.00004952000000000001	6.54e-6	0.007353000000000001	0.0012659999435550076
0.00006235000000000001	8.893000000000001e-6	0.009256	3.181907295439359e-6
0.00007850000000000001	0.000012090000000000001	0.011660000000000002	0.001214296585407308
0.00009881000000000001	0.000015620000000000006	0.014680000000000002	0.0014811038117065291
0.00012440000000000002	0.000021240000000000007	0.01848	0.0014589091763939361
0.0001566	0.00002888	0.023280000000000002	0.0014527277107606467
0.0001972	0.00003713000000000001	0.029310000000000006	0.0014251480033829471
0.0002482	0.000050480000000000005	0.03692	0.0018701306362741083
0.0003125	0.00006865000000000002	0.04649000000000001	0.002033156859313855
0.0003934	0.0000933	0.05852000000000001	0.0020522932763606993
0.0004953000000000001	0.0001269	0.07376	0.0018421608261515088
0.0006235	0.0001621	0.09284000000000002	0.0018760458490616435
0.0006906	0.00018050000000000002	0.10289999999999999	0.0023531252009757445
0.0007850000000000001	0.00020530000000000003	0.11690000000000002	0.0018411790267704876
0.0009881	0.0002791	0.14730000000000004	0.002248000609268483
0.001244	0.00036300000000000004	0.18550000000000003	0.001268239178887619
0.0016080000000000003	0.0004871000000000001	0.23980000000000004	0.0017655745327276916
0.0016690000000000001	0.0004924	0.24880000000000008	0.0022280165439583213
0.001954	0.0005212	0.2917	0.0006191439240238627
0.002469	0.0005678000000000001	0.36880000000000007	0.0006096505907197216
0.0029740000000000005	0.0006135000000000001	0.4443	0.0006062291802673398
0.003633	0.0006759000000000002	0.5427000000000001	0.0006098004654851087
0.004464	0.0007601000000000001	0.6673	0.0007661725908608596
0.005491	0.0008731000000000001	0.8207000000000002	0.0006998324420873853
0.025000000000000005	0.005799000000000001	3.7620000000000005	0.001567403428081429
0.05000000000000001	0.011660000000000002	7.53	0.0020150919522969168
0.075	0.020850000000000004	11.3	0.002651940625397189
0.10000000000000002	0.03216000000000001	15.08	0.003257251341783691
0.125	0.04515	18.86	0.0036589072564526975
0.15000000000000002	0.05961000000000001	22.64	0.00402655639209536
0.17500000000000002	0.07544	26.420000000000005	0.004321681080397563
0.20000000000000004	0.09260000000000002	30.210000000000004	0.004706718658378902
0.225	0.11100000000000002	34.	0.005053347485376916
0.25	0.13080000000000003	37.79	0.005393266999395956
0.275	0.15180000000000002	41.580000000000005	0.00568921660059171
0.30000000000000004	0.17420000000000005	45.38000000000001	0.006089530567031991
0.32500000000000007	0.19800000000000004	49.18000000000001	0.006443132447864964
0.35000000000000003	0.22310000000000002	52.980000000000004	0.006810970923328337
0.375	0.24970000000000003	56.78000000000001	0.007191411792472559
0.4000000000000001	0.27770000000000006	60.580000000000005	0.007585433101770091
0.42500000000000004	0.3073000000000001	64.38	0.007962391795306422
0.45	0.3385000000000001	68.19000000000001	0.00840580555854541
0.4750000000000001	0.3713000000000001	72.00000000000001	0.008785292013561053
0.5	0.40540000000000004	75.81	0.00973630680661041
0.5792	0.447	87.9	0.012022034423179739
0.6034478159044914	0.49333717428304524	91.58446557637775	0.01264333054504122
0.6254801803262441	0.5359312808375291	94.93561471475017	0.012807996874181278
0.6455251635712184	0.5753213981232914	97.9877647271371	0.013040403659011063
0.6638108359453739	0.6120466046001727	100.77523292555834	0.013352900494720571
0.6805652677546709	0.6466459787280127	103.3323366220337	0.013756413852450591
0.6960165293050693	0.6796585989666514	105.69339312858301	0.014258053942363513
0.7103926909025288	0.711623543775929	107.89271975722606	0.014858116822126087
0.7239218228530094	0.7430798916156854	109.96463381998268	0.015547098122941805
0.7368319954624716	0.774566720945761	111.9434526288727	0.01630380610663283
0.7493512790368748	0.8066231102259954	113.8634934959159	0.017095828715727932
0.7617077438821791	0.8397881379162289	115.7590737331321	0.017883096479931516
0.7741294603043446	0.8746008824763015	117.66451065254114	0.01862160776969285
0.7869629453328618	0.9119286987620723	119.63192843967616	0.019208210591276188
0.8021272794298278	0.9569973184656684	121.94986506427247	0.019688185430718805
0.8175154080154619	1.003873995762593	124.30158318492504	0.020162577769051632
0.8329420763875048	1.0519522743098775	126.6592622518209	0.02061502140096639
0.8482220298436971	1.100625697764554	128.99508171514717	0.02106177610317224
0.8631700136817789	1.1492878097836545	131.28122102509087	0.021409662888716197
0.8753000704242997	1.1894136349259938	133.14462551235505	0.021822172198009603
0.8864929356790446	1.2275074066357536	134.8674887468305	0.022462951117089385
0.8971639067597529	1.2650296381322406	136.51210657647786	0.023207023435181502
0.9074913731300638	1.3026254572856555	138.10522541892266	0.024014231317366914
0.9176537242536159	1.3409399919662	139.67359169179056	0.024848320011488692
0.9278293495940492	1.3806183700440748	141.24395181270717	0.025668153804326525
0.9381966386150024	1.4223057193894817	142.843052199298	0.026438029649867092
0.9491033185356749	1.467339657108171	144.522996234708	0.027106730133121072
0.9631594105438858	1.5263092174853439	146.67464760965234	0.027628122213245017
0.9774014469864131	1.5870112286965168	148.8542849342952	0.028051644151485918
0.991656874153989	1.648655672806848	151.0361037116407	0.028443635346988478
1.0057531383373461	1.7104525318814943	153.194299444693	0.028817967866285207
1.0195176858272168	1.7716117879856137	155.30306763645623	0.02918782249726558
1.0327779629143332	1.8313434231843642	157.33660378993454	0.02956736850661243
1.0453614158894278	1.8888574195429033	159.26910340813208	0.029973928454320023
1.057095491043233	1.9433637591263886	161.07476199405292	0.030431454983097243
1.0678076346664813	1.9940724239999776	162.72777505070127	0.030977113872733095
1.0773252930499049	2.0401933962288283	164.20233808108122	0.03167561945540536
1.0854759124842364	2.080936657878098	165.47264658819694	0.03265562430836139
1.0920869392602075	2.115512191012945	166.51289607505254	0.03422358316862189
1.0969858196685514	2.143129977698526	167.29728204465218	0.037367312021817777
1.1	2.163	167.8	0.039525189204206446
1.1033381846461663	2.183482819144355	168.31581997876503	0.03989367386738507
1.1107706289661798	2.229783402187972	169.46451370929447	0.040722561412413705
1.1212494564176256	2.296715644586024	171.08456266526537	0.04191117887124807
1.1342368822626177	2.3824119852430043	173.09332843426503	0.043417173781469476
1.1493356150060472	2.485949658570331	175.42990749259963	0.045214313247552984
1.166221123471192	2.6068654451030064	178.04464233807238	0.04728408683934848
1.1846177777227107	2.7449627691803	180.89541957328012	0.04961247375482758
1.2042878656526133	2.9002143469461874	183.9459629363196	0.05218836617587752
1.2250253254362635	3.072706018952543	187.16485902590696	0.05500268763599803
1.2466514300602571	3.2626015184748662	190.52488758640058	0.058047852964591584
1.2690113761677935	3.4701191309173898	194.00249360087196	0.061317415002079434
1.291971364125068	3.6955156567956005	197.5773366908562	0.06480582168874871
1.3154160072921852	3.9390751200879106	201.23189227742668	0.06850824237287567
1.3392460081076405	4.201100687988482	204.9510944869608	0.07242043962068978
1.3633760755207252	4.481908829381297	208.72201659982196	0.0765386721044995
1.3877330694547436	4.781825068215493	212.53358664783997	0.08085961940301722
1.4122543593131358	5.101180891410147	216.37633603561753	0.08538032267152817
1.4368863819033302	5.440311502421524	220.24217885393347	0.09009813707296355
1.4615833823142421	5.7995541996347635	224.12421930181966	0.09501069310004961
1.4863063201771038	6.179247219322772	228.01658448498372	0.10011586473713607
1.5110219235174218	6.579728925526932	231.9142798383537	0.1054117429651612
1.5357018729237006	7.001337259708431	235.8130645094889	0.11089661349815005
1.5603220997940885	7.444409385143149	239.70934420478548	0.11656893791223888
1.584862183766095	7.909281477262491	243.60007921071073	0.12242733752474422
1.6093048359210822	8.39628862315534	247.48270553296638	0.1284705795248965
1.6336354558655937	8.905764802404011	251.35506732977888	0.13469756496503538
1.6578417522476678	9.438042928148198	255.2153590398008	0.14110731830187562
1.6819134176215207	9.993454932340343	259.0620758134707	0.14769897823917888
1.7058418498044585	10.57233188299638	262.8939710456109	0.15447178967075315
1.7296199129671148	11.175004124166508	266.7100199753507	0.1614250965598809
1.7532417326635137	11.80180143157881	270.50938846743753	0.1685583356205268
1.7767025198483857	12.45305317861301	274.2914062178154	0.17587103068889876
1.799998419656105	13.129088508568241	278.05554373765256	0.18336278769258063
1.8231263813404546	13.830236510192043	281.8013925656275	0.1910332901394638
1.8460840463091555	14.556826394208995	285.52864824009595	0.19888229506092925
1.8688696516433108	15.309187669180712	289.2370956325341	0.2069096293537196
1.8914819468802064	16.087650315485003	292.9265963030281	0.21511518647319816
1.9139201221679016	16.89254495655274	296.5970775890231	0.22349892343748212
1.936183746180178	17.724203026769832	300.24852318136107	0.2320608581076372
1.9582727124181247	18.582956935657656	303.8809649779572	0.24080106671388102
1.9801871927262722	19.469140228102056	307.4944760362732	0.2497196816017323
2.001927597022291	20.38308774052009	311.08916447187727	0.258816889175437
2.023494538384477	21.325135752943037	314.665168172559	0.2680929280188784
2.0448888027645773	22.295622137061063	318.22265021630017	0.2775480871766175
2.066111322698319	23.29488650032366	321.76179489740196	0.287182704579827
2.0871631544751734	24.323270326225394	325.28280427868236	0.2969971656036654
2.1080454583047996	25.38111711093112	328.78589519924225	0.3069919017442103
2.128759481082317	26.468772496411276	332.2712966771755	0.3171673894044049
2.1493065414098074	27.586584400268247	335.73924765502403	0.3275241487796464
2.1696880165785943	28.734903142440174	339.18999504297665	0.3380627428346651
2.1899053312572447	29.914081568970545	342.6237920209677	0.3487837763642292
2.2099599476647795	31.124475173031094	346.04089656610375	0.35968789513098676
2.229853357038259	32.36644221338271	349.44157017636775	0.37077578507445774
2.2495870722293447	33.64034383045491	352.8260767654322	0.3820481715857698
2.269162621286347	34.94654416021898	356.1946817067505	0.39350581884328506
2.2885815418971185	36.28541044602432	359.54765100796703	0.40514952920472774
2.3078453765843903	37.6573131485608	362.8852505991658	0.4169801426518406
2.3269556685591937	39.06262605410355	366.2077457206106	0.4289985362839805
2.345913958150115	40.50172638119003	369.51540039748073	0.4412056238573852
2.3647217797366338	41.97499488587232	372.80847699069994	0.4536023553671454
2.3833806591238833	43.482815965681425	376.0872358143447	0.4661897166691889
2.401892111304061	45.025577762433684	379.3519348113147	0.47896872913981037
2.4202576385565515	46.603672264003535	382.60282927999447	0.4919404493705009
2.4384787288448	48.217495405180856	385.8401716455376	0.5051059688960318
2.4565568544731557	49.86744716772554	389.06421127019837	0.518466413953907
2.474493470971402	51.553931679726645	392.27519429781916	0.5320229452734688
2.4922900161786665	53.27735731436844	395.4733635281834	0.5457767578930829
2.5099479095018253	55.03813678820063	398.6589583174679	0.559729081003943
2.5274685513265256	56.836687259006105	401.832214501484	0.5738811778191859
2.544853322561608	58.67343042335461	404.9933643387999	0.5882343454670724
2.562103584299988	60.54879261392735	408.14263647118565	0.6027899149071266
2.579220677581105	62.463204896693476	411.28025589912914	0.6175492508681915
2.5962059232418144	64.41710316801611	414.40644397044383	0.6325137518074413
2.6130606218441526	66.41092825176206	417.52141838022237	0.6476848498894847
2.629786053669789	68.44512599648662	420.62539318060084	0.6630640109847353
2.646383478772178	70.52014737276195	423.7185787989811	0.6786527346863055
2.662854137078498	72.63644857071448	426.8011820635186	0.694452554344739
2.6791992485343723	74.79449109783502	429.8734062348262	0.7104650371199355
2.6954200132852386	76.9947418771225	432.93545104296965	0.7266917840496853
2.7115176118889206	79.23767334561997	435.9875127289401	0.7431344301342703
2.727493205554617	81.5237635534003	439.0297840898863	0.7597946444366313
2.7433479364041005	83.85349626305619	442.0624545274764	0.7766741301976336
2.7590829277513977	86.22736104974811	445.0857100988337	0.7937746249660148
2.774699284397692	88.64585340186211	448.09973356955874	0.8110979007426106
2.7901980929385597	91.1094748223277	451.1047044684092	0.8286457641385084
2.805580422081022	93.61873293064492	454.10079914326195	0.8464200565467829
2.820847322968181	96.17414156566868	457.0881908180276	0.8644226543275204
2.836367954444564	98.77633096307468	460.13947982848293	0.8403823612004427
2.8525790579273917	101.4264331921648	463.3415236795159	0.8150278492348708
2.869536266562165	104.12578333649682	466.70684094210554	0.789351827816458
2.887301930445494	106.8758082914117	470.24947438530336	0.763351525542592
2.9059465000409967	109.67803743523586	473.98529823617383	0.7370241214655618
2.9255499678886663	112.53411511372627	477.932344883673	0.7103667447361199
2.9462036429812857	115.44581533932498	482.111207063248	0.6833764742309046
2.9680123537417225	118.41505922083596	486.545537307671	0.656050338163914
2.9910972092755324	121.44393579020559	491.2626741163863	0.6283853136822124
3.0155990965390393	124.53472709835859	496.294435196206	0.600378326446027
3.041683160354248	127.68993873489904	501.6781338752348	0.5720262501933826
3.0695446150774153	130.9123373223022	507.4578979500834	0.5433259062893794
3.0994163894446594	134.20499709857134	513.6864049463932	0.5142740632602423
3.1315793400206418	137.57135851930755	520.4272009574116	0.4848674363122102
3.1663761356064035	141.01530301993628	527.757853669028	0.4551026868353599
3.204230506243518	144.54124991277098	535.7743246611893	0.4249764218924094
3.245674532611955	148.1542842481232	544.5971694891479	0.3944851936925569
3.2913883404537176	151.8603290474715	554.3805582616858	0.36362549905038977
3.3422595865098956	155.66638291975337	565.3257970053462	0.3323937788298797
3.3994757859121854	159.5808572144819	577.7023189009303	0.3007864173734786
3.4646737419461724	163.61407068568448	591.8816660385249	0.26879974191631106
3.540194038052932	167.77900533337146	608.3953768333811	0.2364300219854533
3.6295428520531305	172.0925210308609	628.0400560670539	0.2036734687842684
3.7383010690694496	176.57743723996768	652.0842610733933	0.1705262345617791
3.8761196252823367	181.26641923940235	682.7226884116475	0.13698441196701033
4.061829163300053	186.21015735213666	724.239530997162	0.10304403338827883
4.3400821801126845	191.49804692225604	786.7984795292645	0.06870107027733613
4.866782169480447	197.33101791809932	905.903254867421	0.0339514324583234
7.0150754083467675	204.67535347344838	1394.6117590515066	0.022890293112813764
7.821784964523831	214.49019422961254	1578.9345717012698	0.10082646238096937
8.158586859653912	225.07857506220438	1656.3612397787483	0.17968125132348
8.378962386905796	236.15267823100848	1707.320678110908	0.2594641762409759
8.544245699760328	247.61422718786213	1745.764714976642	0.34018489651915185
8.677072994834905	259.41278049972016	1776.8412853880113	0.4218532163468238
8.788400793838829	271.5179196498003	1803.0415841672805	0.5044790864688931
8.884392870191054	283.90959952491426	1825.7667761194652	0.588072605974516
8.970401824663798	296.5742422903335	1846.2507597497327	0.6264014292949911
9.056987495922762	309.50999795417306	1866.9963708739024	0.6206999836017053
9.145722283554187	322.7240368835938	1888.3849972068595	0.6149319771666941
9.236686497350748	336.2241624611269	1910.443849757141	0.609096696236485
9.329964771367502	350.01848479384785	1933.2016759787798	0.6031934165406332
9.42564636444064	364.11543681615683	1956.688869497862	0.5972214031580116
9.523825486558632	378.5237914950209	1980.9375894303473	0.5911799103805873
9.624601653745257	393.2526802314858	2005.981890288857	0.585068181574655
9.72808007443389	408.31161256205104	2031.8578635969382	0.5788854490394991
9.834372070676569	423.7104972741192	2058.603792467294	0.5726309338634556
9.943595537946736	439.4596650619398	2086.2603205576374	0.5663038457773417
10.055875447769175	455.569892863057	2114.8706369977185	0.5599033830052202
10.171344397954305	472.05243003055267	2144.480679087298	0.5534287321124678
